Improving Graph Convolutional Networks with Non-Parametric Activation Functions

Graph neural networks (GNNs) are a class of neural networks that allow to efficiently perform inference on data that is associated to a graph structure, such as, e.g., citation networks or knowledge graphs. While several variants of GNNs have been proposed, they only consider simple nonlinear activation functions in their layers, such as rectifiers or squashing functions. In this paper, we investigate the use of graph convolutional networks (GCNs) when combined with more complex activation functions, able to adapt from the training data. More specifically, we extend the recently proposed kernel activation function, a non-parametric model which can be implemented easily, can be regularized with standard $\ell_p$-norms techniques, and is smooth over its entire domain. Our experimental evaluation shows that the proposed architecture can significantly improve over its baseline, while similar improvements cannot be obtained by simply increasing the depth or size of the original GCN.

==> Python/plot_convergence.py <==
# -*- coding: utf-8 -*-
"""
Created on Thu Jul  6 12:02:02 2017

@author: ISPAMM
"""

from scipy.io import loadmat
import pandas as pd
import numpy as np

import matplotlib.pyplot as plt
from pylab import rcParams
from pylab import fill
import brewer2mpl

params = {
   'axes.labelsize': 10,
   'font.family': 'Times New Roman',
   'font.size': 10,
   'legend.fontsize': 10,
   'xtick.labelsize': 10,
   'ytick.labelsize': 10,
   'text.usetex': False,
   'figure.figsize': [4, 3]
   }
rcParams.update(params)

# brewer2mpl.get_map args: set name  set type  number of colors
bmap = brewer2mpl.get_map('Set2', 'qualitative', 8)
colors = bmap.mpl_colors

data = loadmat('results.mat')

loss_history = data['loss_history']

plt.figure(0)
plt.plot(np.mean(loss_history[:, 0, :], axis=0), label='GCN', color=colors[0])
plt.plot(np.mean(loss_history[:, 1, :], axis=0), label='KAF-GCN', color=colors[1])
plt.fill_between(range(loss_history.shape[2]), np.mean(loss_history[:, 0, :], axis=0) - 2.0*np.std(loss_history[:, 0, :], axis=0), np.mean(loss_history[:, 0, :], axis=0) + 2.0*np.std(loss_history[:, 0, :], axis=0), color=colors[0], alpha=0.3)
plt.fill_between(range(loss_history.shape[2]), np.mean(loss_history[:, 1, :], axis=0) - 2.0*np.std(loss_history[:, 1, :], axis=0), np.mean(loss_history[:, 1, :], axis=0) + 2.0*np.std(loss_history[:, 1, :], axis=0), color=colors[1], alpha=0.3)
plt.xlabel('Epoch')
plt.ylabel('Loss')
plt.legend()
plt.grid()
plt.show()

plt.yscale('log')
plt.legend(loc='upper right')
plt.grid(color="0.9", linestyle='--', linewidth=1)

plt.tight_layout()
plt.show()

plt.savefig('convergence.pdf')

==> Python/plot_kaf_initialization_examples.py <==
# -*- coding: utf-8 -*-

# -*- coding: utf-8 -*-
"""
Created on Mon May  8 15:02:21 2017

@author: ISPAMM
"""

import numpy as np
import matplotlib.pyplot as plt
from pylab import rcParams
from pylab import fill
import brewer2mpl

from sklearn.kernel_ridge import KernelRidge as krr

params = {
   'axes.labelsize': 10,
   'font.family': 'Times New Roman',
   'font.size': 10,
   'legend.fontsize': 10,
   'xtick.labelsize': 10,
   'ytick.labelsize': 10,
   'text.usetex': False,
   'figure.figsize': [4, 3]
   }
rcParams.update(params)

np.random.seed(10)

# brewer2mpl.get_map args: set name  set type  number of colors
bmap = brewer2mpl.get_map('Set2', 'qualitative', 8)
colors = bmap.mpl_colors

def gauss_kernel(X, D, gamma=1.0):
    """
    Compute the 1D Gaussian kernel between all elements of a 
    NxH matrix and a fixed L-dimensional dictionary, resulting in a NxHxL matrix of kernel
    values.
    """
    return np.exp(- gamma*np.square(X.reshape(-1, X.shape[1], 1) - D.reshape(1, 1, -1)))

def elu(s):
    # Exponential linear unit with alpha=1.0
    # http://arxiv.org/abs/1511.07289v3
    return np.where(s>0, s, np.exp(s) - 1)

# Control points on the x-axis
dict_size = 10
D = np.linspace(-5.0, 5.0, dict_size).reshape(-1, 1)

x_range=np.arange(-4.0, 4.0, 0.01)

K = gauss_kernel(x_range.reshape(-1, 1), D, 0.5)

fig = plt.figure() # no frame
ax = fig.add_subplot(111)

# Initialization with exponential linear unit
clf = krr(kernel='rbf', gamma=0.5)
clf.fit(D, elu(D)) 
kaf_coeff_elu = np.expand_dims(clf.dual_coef_.T, axis=0)

o = np.sum(K*kaf_coeff_elu, axis=2)
plt.plot(x_range, o, color=colors[0])

plt.plot(D, kaf_coeff_elu[0,0,:], 'o', color='crimson', markersize=3)
ax.plot(D, kaf_coeff_elu[0,0,:], 'ko', fillstyle='none', markersize=6)

ax.axhline(y=0, color='black', linewidth=0.5)
for i in np.arange(len(D)):
    plt.plot([D[i], D[i]], [0, kaf_coeff_elu[0,0,i]], '--', color='black', linewidth=1.0, alpha=0.3)

plt.xlabel('Activation')
plt.ylabel('KAF')
plt.grid(color="0.9", linestyle='--', linewidth=1)

plt.xlim([x_range[0], x_range[-1]])
#plt.ylim([-1.0, 2.5])

plt.tight_layout()
plt.show()

plt.savefig('kaf_initialization_elu.pdf')

fig = plt.figure() # no frame
ax = fig.add_subplot(111)

# Initialization with hyperbolic tangent
clf = krr(kernel='rbf', gamma=0.5)
clf.fit(D, np.tanh(D)) 
kaf_coeff_tanh = np.expand_dims(clf.dual_coef_.T, axis=0)

o = np.sum(K*kaf_coeff_tanh, axis=2)
plt.plot(x_range, o, color=colors[1])

plt.plot(D, kaf_coeff_tanh[0,0,:], 'o', color='crimson', markersize=3)
ax.plot(D, kaf_coeff_tanh[0,0,:], 'ko', fillstyle='none', markersize=6)

ax.axhline(y=0, color='black', linewidth=0.5)
for i in np.arange(len(D)):
    plt.plot([D[i], D[i]], [0, kaf_coeff_tanh[0,0,i]], '--', color='black', linewidth=1.0, alpha=0.3)

plt.xlabel('Activation')
plt.ylabel('KAF')
plt.grid(color="0.9", linestyle='--', linewidth=1)

plt.xlim([x_range[0], x_range[-1]])
#plt.ylim([-1.0, 2.5])

plt.tight_layout()
plt.show()

plt.savefig('kaf_initialization_tanh.pdf')
